MINT: Securely Mitigating Rowhammer with a Minimalist In-DRAM Tracker

This paper investigates secure low-cost in-DRAM trackers for mitigating Rowhammer (RH). In-DRAM solutions have the advantage that they can solve the RH problem within the DRAM chip, without relying on other parts of the system. However, in-DRAM mitigation suffers from two key challenges: First, the mitigations are synchronized with refresh, which means we cannot mitigate at arbitrary times. Second, the SRAM area available for aggressor tracking is severely limited, to only a few bytes. Existing low-cost in-DRAM trackers (such as TRR) have been broken by well-crafted access patterns, whereas prior counter-based schemes require impractical overheads of hundreds or thousands of entries per bank. The goal of our paper is to develop an ultra low-cost secure in-DRAM tracker. Our solution is based on a simple observation: if only one row can be mitigated at refresh, then we should ideally need to track only one row. We propose a Minimalist In-DRAM Tracker (MINT), which provides secure mitigation with just a single entry. At each refresh, MINT probabilistically decides which activation in the upcoming interval will be selected for mitigation at the next refresh. MINT provides guaranteed protection against classic single and double-sided attacks. We also derive the minimum RH threshold (MinTRH) tolerated by MINT across all patterns. MINT has a MinTRH of 1482 which can be lowered to 356 with RFM. The MinTRH of MINT is lower than a prior counter-based design with 677 entries per bank, and is within 2x of the MinTRH of an idealized design that stores one-counter-per-row. We also analyze the impact of refresh postponement on the MinTRH of low-cost in-DRAM trackers, and propose an efficient solution to make such trackers compatible with refresh postponement.

==> Figures/circ.py <==
import matplotlib.pyplot as plt
import numpy as np

# Given data

data1 ="""
1	2461
2	2509
3	2539
4	2558
5	2574
6	2588
7	2599
8	2607
9	2616
10	2623
11	2629
12	2636
13	2641
14	2646
15	2651
16	2657
17	2661
18	2664
19	2668
20	2673
21	2675
22	2679
23	2683
24	2685
25	2688
26	2690
27	2694
28	2695
29	2699
30	2701
31	2703
32	2706
33	2707
34	2710
35	2712
36	2713
37	2716
38	2717
39	2719
40	2722
41	2723
42	2724
43	2727
44	2728
45	2729
46	2732
47	2733
48	2734
49	2735
50	2736
51	2739
52	2740
53	2741
54	2743
55	2744
56	2745
57	2746
58	2747
59	2749
60	2750
61	2751
62	2752
63	2754
64	2755
65	2756
66	2756
67	2757
68	2758
69	2760
70	2761
71	2762
72	2762
73	2763
"""

data2="""
74	2763
75	2762
76	2762
77	2762
78	2762
79	2761
80	2761
81	2760
82	2760
83	2758
84	2758
85	2757
86	2757
87	2756
88	2756
89	2756
90	2756
91	2755
92	2755
93	2754
94	2752
95	2752
96	2751
97	2751
98	2751
99	2751
100	2750
101	2750
102	2749
103	2747
104	2747
105	2746
106	2746
107	2745
108	2745
109	2745
110	2744
111	2744
112	2743
113	2741
114	2741
115	2740
116	2740
117	2740
118	2739
119	2739
120	2738
121	2736
122	2736
123	2735
124	2734
125	2734
126	2734
127	2733
128	2732
129	2732
130	2730
131	2729
132	2729
133	2729
134	2728
135	2727
136	2725
137	2725
138	2724
139	2723
140	2723
141	2723
142	2722
143	2721
144	2719
145	2718
146	2717
"""

# Load data from the provided text
data1 = np.genfromtxt(data1.split('\n'), dtype=int, skip_header=0, filling_values=0)
data2 = np.genfromtxt(data2.split('\n'), dtype=int, skip_header=0, filling_values=0)

# Extract columns
x1 = data1[:, 0]
y1 = data1[:, 1]

# Extract columns
x2 = data2[:, 0]
y2 = data2[:, 1]


# Generate x-axis values (assuming each data point is one unit apart)
x = range(0, 150)

# Plotting the line graph
plt.figure(figsize=(12, 4))
plt.plot(x1, y1, marker='o', linestyle='-', color='b')
plt.plot(x2, y2, marker='o', linestyle='-', color='r')
plt.xlabel('Number of Attack Rows (k)', fontsize=24)
plt.ylabel('MinTRH',fontsize=24)
plt.grid(True)
plt.tight_layout()

plt.xlim(0, 150, 10)  # Set xmin and xmax for the x-axis
plt.text(100.1, 2700, '(Multi-TREFI)', fontsize=18, rotation=0, color='red')

plt.axvline(x=73, color='gray', linestyle='--')  # Vertical dotted line at x=3


# Displaying the plot
plt.xticks(fontsize=20)
plt.yticks(fontsize=20)  
plt.grid(True)  # Show gridlines
plt.tight_layout()  # Adjust layout to avoid labels getting cut off
plt.savefig('circ.pdf', format='pdf')
plt.show()



==> Figures/copies.py <==
import matplotlib.pyplot as plt

# Given data
y = [
    	
2763	,
2775	,
2766	,
2751	,
2734	,
2717	,
2695	,
2679	,
2663	,
2640	,
2618	,
2603	,
2574	,
2562	,
2535	,
2512	,
2498	,
2484	,
2451	,
2419	,
2414	,
2397	,
2369	,
2352	,
2299	,
2287	,
2268	,
2240	,
2232	,
2219	,
2201	,
2175	,
2144	,
2108	,
2099	,
2087	,
2035	,
2014	,
1988	,
1959	,
1926	,
1889	,
1892	,
1848	,
1844	,
1793	,
1786	,
1727	,
1715	,
1699	,
1683	,
1611	,
1589	,
1566	,
1539	,
1511	,
1482	,
1450	,
1416	,
1379	,
1341	,
1301	,
1260	,
1216	,
1169	,
1122	,
1072	,
1019	,
965	,
909	,
781	,
720	,
72
    ]


# Generate x-axis values (assuming each data point is one unit apart)
x = range(1, len(y) + 1)

# Plotting the line graph
plt.figure(figsize=(12, 4))
plt.plot(x, y, marker='o', linestyle='-', color='b', linewidth=3)
plt.xlabel('Number of Copies (C) Per Attack Row', fontsize=24)
plt.ylabel('MinTRH',fontsize=20)
plt.grid(True)
plt.tight_layout()



ymax = 3000  # Specify your desired maximum value for the y-axis
plt.ylim(0, ymax)  # Set the y-axis limits
num_gridlines = 7  # Specify the number of y-axis gridlines you want
plt.yticks([i * ymax / (num_gridlines - 1) for i in range(num_gridlines)])  # Set y-axis gridlines


# Displaying the plot
plt.xticks(fontsize=16)
plt.yticks(fontsize=16)  
plt.grid(True)  # Show gridlines
plt.tight_layout()  # Adjust layout to avoid labels getting cut off
plt.savefig('copies.pdf', format='pdf')
plt.show()



==> Figures/mitprob.py <==
import matplotlib.pyplot as plt

# Define the data as space-separated strings
data = """
1 1 0.3704194771 1
2 1 0.3755641921 0.9863013699
3 1 0.3807803614 0.9727903922
4 1 0.3860689776 0.9594644964
5 1 0.3914310467 0.9463211471
6 1 0.396867589 0.9333578438
7 1 0.4023796389 0.9205721199
8 1 0.407968245 0.9079615429
9 1 0.4136344706 0.8955237135
10 1 0.4193793938 0.8832562654
11 1 0.4252041076 0.8711568645
12 1 0.4311097202 0.8592232088
13 1 0.4370973552 0.8474530279
14 1 0.4431681518 0.8358440823
15 1 0.449323265 0.8243941634
16 1 0.4555638659 0.8131010926
17 1 0.4618911418 0.8019627215
18 1 0.4683062966 0.7909769308
19 1 0.4748105507 0.7801416304
20 1 0.4814051417 0.7694547587
21 1 0.4880913242 0.7589142826
22 1 0.4948703704 0.7485181965
23 1 0.50174357 0.7382645226
24 1 0.5087122307 0.72815131
25 1 0.5157776783 0.7181766345
26 1 0.5229412572 0.7083385984
27 1 0.5302043302 0.6986353299
28 1 0.5375682792 0.6890649829
29 1 0.5450345053 0.6796257366
30 1 0.552604429 0.670315795
31 1 0.5602794905 0.6611333868
32 1 0.5680611501 0.6520767651
33 1 0.5759508883 0.6431442067
34 1 0.5839502062 0.6343340121
35 1 0.5920606257 0.625644505
36 1 0.60028369 0.6170740324
37 1 0.6086209634 0.6086209634
38 1 0.6170740324 0.60028369
39 1 0.625644505 0.5920606257
40 1 0.6343340121 0.5839502062
41 1 0.6431442067 0.5759508883
42 1 0.6520767651 0.5680611501
43 1 0.6611333868 0.5602794905
44 1 0.670315795 0.552604429
45 1 0.6796257366 0.5450345053
46 1 0.6890649829 0.5375682792
47 1 0.6986353299 0.5302043302
48 1 0.7083385984 0.5229412572
49 1 0.7181766345 0.5157776783
50 1 0.72815131 0.5087122307
51 1 0.7382645226 0.50174357
52 1 0.7485181965 0.4948703704
53 1 0.7589142826 0.4880913242
54 1 0.7694547587 0.4814051417
55 1 0.7801416304 0.4748105507
56 1 0.7909769308 0.4683062966
57 1 0.8019627215 0.4618911418
58 1 0.8131010926 0.4555638659
59 1 0.8243941634 0.449323265
60 1 0.8358440823 0.4431681518
61 1 0.8474530279 0.4370973552
62 1 0.8592232088 0.4311097202
63 1 0.8711568645 0.4252041076
64 1 0.8832562654 0.4193793938
65 1 0.8955237135 0.4136344706
66 1 0.9079615429 0.407968245
67 1 0.9205721199 0.4023796389
68 1 0.9333578438 0.396867589
69 1 0.9463211471 0.3914310467
70 1 0.9594644964 0.3860689776
71 1 0.9727903922 0.3807803614
72 1 0.9863013699 0.3755641921
73 1 1 0.3704194771
"""

# Split the data into lines and then into columns
lines = data.strip().split("\n")
data_split = [line.split() for line in lines]

# Extract columns as separate lists
K = [int(row[0]) for row in data_split]
Ideal = [float(row[1]) for row in data_split]
InDRAM_PARA_Overwrite = [float(row[2]) for row in data_split]
In_DRAM_PARA_No_Overwrite = [float(row[3]) for row in data_split]

# Plot the data
plt.figure(figsize=(10, 4))
plt.plot(K, Ideal, label="Ideal (p=1/73 for All)", linestyle='--', color='black', linewidth=3 )
plt.plot(K, InDRAM_PARA_Overwrite, label="InDRAM-PARA (Overwrite)", linestyle='-', color='red', linewidth=3)
plt.plot(K, In_DRAM_PARA_No_Overwrite, label="In-DRAM-PARA (No-Overwrite)", linestyle='-',color='blue', linewidth=3)

plt.xlabel("Position in tREFI Interval (1-73)", fontsize=20)
plt.ylabel("Rel. Mitigation Prob.", fontsize=20)
plt.legend(fontsize=18)
plt.grid(True)
plt.xlim(left=0)  # Set x-axis to start at 0
plt.ylim(bottom=0)  # Set y-axis to start at 0

# Draw a line with an arrow from (0, 0.37) to (100, 0.37)
plt.annotate(
    '', xy=(1, 0.37), xytext=(1, 1),
    arrowprops=dict(arrowstyle='<->', color='red', linestyle='--',  linewidth=3)
)

plt.annotate(
    '', xy=(73, 0.37), xytext=(73, 1),
    arrowprops=dict(arrowstyle='<->', color='blue', linestyle='--', linewidth=3)
)


plt.text(1.5, 0.44, "2.7x Lower", color='red', rotation=90, fontsize=18, weight='bold')

plt.text(70, 0.44, "2.7x Lower", color='blue', rotation=90, fontsize=18, weight='bold')


# Ensure the y-axis starts at 0
plt.gca().set_ylim([0, max(Ideal + InDRAM_PARA_Overwrite + In_DRAM_PARA_No_Overwrite)+0.05])

plt.grid(True)
plt.xticks( fontsize=18)
plt.yticks( fontsize=18)

 # Adjust layout to avoid labels getting cut off
plt.tight_layout()  # Adjust layout to avoid labels getting cut off
plt.savefig('mitprob.pdf', format='pdf')
plt.show()




==> Figures/nonselection.py <==
import matplotlib.pyplot as plt

# Define the data as space-separated strings
data = """
1	0.98630137	0.98630137
2	0.97260274	0.972790392
3	0.95890411	0.959464496
4	0.945205479	0.946321147
5	0.931506849	0.933357844
6	0.917808219	0.92057212
7	0.904109589	0.907961543
8	0.890410959	0.895523714
9	0.876712329	0.883256265
10	0.863013699	0.871156865
11	0.849315068	0.859223209
12	0.835616438	0.847453028
13	0.821917808	0.835844082
14	0.808219178	0.824394163
15	0.794520548	0.813101093
16	0.780821918	0.801962721
17	0.767123288	0.790976931
18	0.753424658	0.78014163
19	0.739726027	0.769454759
20	0.726027397	0.758914283
21	0.712328767	0.748518197
22	0.698630137	0.738264523
23	0.684931507	0.72815131
24	0.671232877	0.718176634
25	0.657534247	0.708338598
26	0.643835616	0.69863533
27	0.630136986	0.689064983
28	0.616438356	0.679625737
29	0.602739726	0.670315795
30	0.589041096	0.661133387
31	0.575342466	0.652076765
32	0.561643836	0.643144207
33	0.547945205	0.634334012
34	0.534246575	0.625644505
35	0.520547945	0.617074032
36	0.506849315	0.608620963
37	0.493150685	0.60028369
38	0.479452055	0.592060626
39	0.465753425	0.583950206
40	0.452054795	0.575950888
41	0.438356164	0.56806115
42	0.424657534	0.560279491
43	0.410958904	0.552604429
44	0.397260274	0.545034505
45	0.383561644	0.537568279
46	0.369863014	0.53020433
47	0.356164384	0.522941257
48	0.342465753	0.515777678
49	0.328767123	0.508712231
50	0.315068493	0.50174357
51	0.301369863	0.49487037
52	0.287671233	0.488091324
53	0.273972603	0.481405142
54	0.260273973	0.474810551
55	0.246575342	0.468306297
56	0.232876712	0.461891142
57	0.219178082	0.455563866
58	0.205479452	0.449323265
59	0.191780822	0.443168152
60	0.178082192	0.437097355
61	0.164383562	0.43110972
62	0.150684932	0.425204108
63	0.136986301	0.419379394
64	0.123287671	0.413634471
65	0.109589041	0.407968245
66	0.095890411	0.402379639
67	0.082191781	0.396867589
68	0.068493151	0.391431047
69	0.054794521	0.386068978
70	0.04109589	0.380780361
71	0.02739726	0.375564192
72	0.01369863	0.370419477
73	0	0.365345238
"""

# Split the data into lines and then into columns
lines = data.strip().split("\n")
data_split = [line.split() for line in lines]

# Extract columns as separate lists
K = [int(row[0]) for row in data_split]
Ideal = [float(row[1]) for row in data_split]
InDRAM_PARA_Overwrite = [float(row[2]) for row in data_split]

# Plot the data
plt.figure(figsize=(10, 4))
plt.plot(K, InDRAM_PARA_Overwrite, label="InDRAM-PARA", linestyle='-', color='red', linewidth=3)
plt.plot(K, Ideal, label="Ideal", linestyle='--', color='black', linewidth=3 )

#plt.plot(K, In_DRAM_PARA_No_Overwrite, label="In-DRAM-PARA (No-Overwrite)", linestyle='-',color='blue', linewidth=3)

plt.xlabel("Activation Slots Used in tREFI Interval (out of 73)", fontsize=20)
plt.ylabel("Prob. Non-Selection", fontsize=20)
plt.legend(fontsize=18)
plt.grid(True)
plt.xlim(left=0)  # Set x-axis to start at 0
plt.ylim(bottom=0)  # Set y-axis to start at 0

# Draw a line with an arrow from (0, 0.37) to (100, 0.37)
plt.annotate(
    '', xy=(73, 0.36), xytext=(73, 0),
    arrowprops=dict(arrowstyle='<->', color='red', linestyle='--',  linewidth=3)
)




plt.text(73.5, 0.08, "0.36", color='red', rotation=90, fontsize=18, weight='bold')


# Ensure the y-axis starts at 0
plt.gca().set_ylim([0, max(Ideal + InDRAM_PARA_Overwrite)+0.05])

plt.grid(True)
plt.xticks( fontsize=18)
plt.yticks( fontsize=18)

 # Adjust layout to avoid labels getting cut off
plt.tight_layout()  # Adjust layout to avoid labels getting cut off
plt.savefig('nonselection.pdf', format='pdf')
plt.show()




==> Figures/nooverwrite.py <==
import matplotlib.pyplot as plt

# Define the data as space-separated strings
data = """
1 1 0.3704194771 1
2 1 0.3755641921 0.9863013699
3 1 0.3807803614 0.9727903922
4 1 0.3860689776 0.9594644964
5 1 0.3914310467 0.9463211471
6 1 0.396867589 0.9333578438
7 1 0.4023796389 0.9205721199
8 1 0.407968245 0.9079615429
9 1 0.4136344706 0.8955237135
10 1 0.4193793938 0.8832562654
11 1 0.4252041076 0.8711568645
12 1 0.4311097202 0.8592232088
13 1 0.4370973552 0.8474530279
14 1 0.4431681518 0.8358440823
15 1 0.449323265 0.8243941634
16 1 0.4555638659 0.8131010926
17 1 0.4618911418 0.8019627215
18 1 0.4683062966 0.7909769308
19 1 0.4748105507 0.7801416304
20 1 0.4814051417 0.7694547587
21 1 0.4880913242 0.7589142826
22 1 0.4948703704 0.7485181965
23 1 0.50174357 0.7382645226
24 1 0.5087122307 0.72815131
25 1 0.5157776783 0.7181766345
26 1 0.5229412572 0.7083385984
27 1 0.5302043302 0.6986353299
28 1 0.5375682792 0.6890649829
29 1 0.5450345053 0.6796257366
30 1 0.552604429 0.670315795
31 1 0.5602794905 0.6611333868
32 1 0.5680611501 0.6520767651
33 1 0.5759508883 0.6431442067
34 1 0.5839502062 0.6343340121
35 1 0.5920606257 0.625644505
36 1 0.60028369 0.6170740324
37 1 0.6086209634 0.6086209634
38 1 0.6170740324 0.60028369
39 1 0.625644505 0.5920606257
40 1 0.6343340121 0.5839502062
41 1 0.6431442067 0.5759508883
42 1 0.6520767651 0.5680611501
43 1 0.6611333868 0.5602794905
44 1 0.670315795 0.552604429
45 1 0.6796257366 0.5450345053
46 1 0.6890649829 0.5375682792
47 1 0.6986353299 0.5302043302
48 1 0.7083385984 0.5229412572
49 1 0.7181766345 0.5157776783
50 1 0.72815131 0.5087122307
51 1 0.7382645226 0.50174357
52 1 0.7485181965 0.4948703704
53 1 0.7589142826 0.4880913242
54 1 0.7694547587 0.4814051417
55 1 0.7801416304 0.4748105507
56 1 0.7909769308 0.4683062966
57 1 0.8019627215 0.4618911418
58 1 0.8131010926 0.4555638659
59 1 0.8243941634 0.449323265
60 1 0.8358440823 0.4431681518
61 1 0.8474530279 0.4370973552
62 1 0.8592232088 0.4311097202
63 1 0.8711568645 0.4252041076
64 1 0.8832562654 0.4193793938
65 1 0.8955237135 0.4136344706
66 1 0.9079615429 0.407968245
67 1 0.9205721199 0.4023796389
68 1 0.9333578438 0.396867589
69 1 0.9463211471 0.3914310467
70 1 0.9594644964 0.3860689776
71 1 0.9727903922 0.3807803614
72 1 0.9863013699 0.3755641921
73 1 1 0.3704194771
"""

# Split the data into lines and then into columns
lines = data.strip().split("\n")
data_split = [line.split() for line in lines]

# Extract columns as separate lists
K = [int(row[0]) for row in data_split]
Ideal = [float(row[1]) for row in data_split]
InDRAM_PARA_Overwrite = [float(row[2]) for row in data_split]
In_DRAM_PARA_No_Overwrite = [float(row[3]) for row in data_split]

# Plot the data
plt.figure(figsize=(10, 4))
plt.plot(K, Ideal, label="Ideal (p=1/73 for All)", linestyle='-', color='black', linewidth=3 )
#plt.plot(K, InDRAM_PARA_Overwrite, label="InDRAM-PARA (Overwrite)", linestyle='-', color='red', linewidth=3)
plt.plot(K, In_DRAM_PARA_No_Overwrite, label="In-DRAM-PARA (No-Overwrite)", linestyle='-',color='blue', linewidth=3)

plt.xlabel("Position in tREFI Interval (1-73)", fontsize=20)
plt.ylabel("Sampling Prob. (x 1/73)", fontsize=20)
#plt.legend(fontsize=18)
plt.grid(True)
plt.xlim(left=0)  # Set x-axis to start at 0
plt.ylim(bottom=0)  # Set y-axis to start at 0

# Draw a line with an arrow from (0, 0.37) to (100, 0.37)


plt.annotate(
    '', xy=(73, 0.37), xytext=(73, 1),
    arrowprops=dict(arrowstyle='<->', color='blue', linestyle='--', linewidth=3)
)


#plt.text(1.5, 0.44, "2.7x Lower", color='red', rotation=90, fontsize=18, weight='bold')

plt.text(70, 0.44, "2.7x Lower", color='blue', rotation=90, fontsize=18, weight='bold')


# Ensure the y-axis starts at 0
plt.gca().set_ylim([0, max(Ideal + InDRAM_PARA_Overwrite + In_DRAM_PARA_No_Overwrite)+0.05])

plt.grid(True)
plt.xticks( fontsize=18)
plt.yticks( fontsize=18)

 # Adjust layout to avoid labels getting cut off
plt.tight_layout()  # Adjust layout to avoid labels getting cut off
plt.savefig('nooverwrite.pdf', format='pdf')
plt.show()




==> Figures/overwrite.py <==
import matplotlib.pyplot as plt

# Define the data as space-separated strings
data = """
1 1 0.3704194771 1
2 1 0.3755641921 0.9863013699
3 1 0.3807803614 0.9727903922
4 1 0.3860689776 0.9594644964
5 1 0.3914310467 0.9463211471
6 1 0.396867589 0.9333578438
7 1 0.4023796389 0.9205721199
8 1 0.407968245 0.9079615429
9 1 0.4136344706 0.8955237135
10 1 0.4193793938 0.8832562654
11 1 0.4252041076 0.8711568645
12 1 0.4311097202 0.8592232088
13 1 0.4370973552 0.8474530279
14 1 0.4431681518 0.8358440823
15 1 0.449323265 0.8243941634
16 1 0.4555638659 0.8131010926
17 1 0.4618911418 0.8019627215
18 1 0.4683062966 0.7909769308
19 1 0.4748105507 0.7801416304
20 1 0.4814051417 0.7694547587
21 1 0.4880913242 0.7589142826
22 1 0.4948703704 0.7485181965
23 1 0.50174357 0.7382645226
24 1 0.5087122307 0.72815131
25 1 0.5157776783 0.7181766345
26 1 0.5229412572 0.7083385984
27 1 0.5302043302 0.6986353299
28 1 0.5375682792 0.6890649829
29 1 0.5450345053 0.6796257366
30 1 0.552604429 0.670315795
31 1 0.5602794905 0.6611333868
32 1 0.5680611501 0.6520767651
33 1 0.5759508883 0.6431442067
34 1 0.5839502062 0.6343340121
35 1 0.5920606257 0.625644505
36 1 0.60028369 0.6170740324
37 1 0.6086209634 0.6086209634
38 1 0.6170740324 0.60028369
39 1 0.625644505 0.5920606257
40 1 0.6343340121 0.5839502062
41 1 0.6431442067 0.5759508883
42 1 0.6520767651 0.5680611501
43 1 0.6611333868 0.5602794905
44 1 0.670315795 0.552604429
45 1 0.6796257366 0.5450345053
46 1 0.6890649829 0.5375682792
47 1 0.6986353299 0.5302043302
48 1 0.7083385984 0.5229412572
49 1 0.7181766345 0.5157776783
50 1 0.72815131 0.5087122307
51 1 0.7382645226 0.50174357
52 1 0.7485181965 0.4948703704
53 1 0.7589142826 0.4880913242
54 1 0.7694547587 0.4814051417
55 1 0.7801416304 0.4748105507
56 1 0.7909769308 0.4683062966
57 1 0.8019627215 0.4618911418
58 1 0.8131010926 0.4555638659
59 1 0.8243941634 0.449323265
60 1 0.8358440823 0.4431681518
61 1 0.8474530279 0.4370973552
62 1 0.8592232088 0.4311097202
63 1 0.8711568645 0.4252041076
64 1 0.8832562654 0.4193793938
65 1 0.8955237135 0.4136344706
66 1 0.9079615429 0.407968245
67 1 0.9205721199 0.4023796389
68 1 0.9333578438 0.396867589
69 1 0.9463211471 0.3914310467
70 1 0.9594644964 0.3860689776
71 1 0.9727903922 0.3807803614
72 1 0.9863013699 0.3755641921
73 1 1 0.3704194771
"""

# Split the data into lines and then into columns
lines = data.strip().split("\n")
data_split = [line.split() for line in lines]

# Extract columns as separate lists
K = [int(row[0]) for row in data_split]
Ideal = [float(row[1]) for row in data_split]
InDRAM_PARA_Overwrite = [float(row[2]) for row in data_split]
In_DRAM_PARA_No_Overwrite = [float(row[3]) for row in data_split]

# Plot the data
plt.figure(figsize=(10, 4))
plt.plot(K, Ideal, label="Ideal (p=1/73 for All)", linestyle='-', color='black', linewidth=3 )
plt.plot(K, InDRAM_PARA_Overwrite, label="InDRAM-PARA (Overwrite)", linestyle='-', color='red', linewidth=3)
#plt.plot(K, In_DRAM_PARA_No_Overwrite, label="In-DRAM-PARA (No-Overwrite)", linestyle='-',color='blue', linewidth=3)

plt.xlabel("Position in tREFI Interval (1-73)", fontsize=20)
plt.ylabel("Survival Probability", fontsize=20)
#plt.legend(fontsize=18)
plt.grid(True)
plt.xlim(left=0)  # Set x-axis to start at 0
plt.ylim(bottom=0)  # Set y-axis to start at 0

# Draw a line with an arrow from (0, 0.37) to (100, 0.37)
plt.annotate(
    '', xy=(1, 0.37), xytext=(1, 1),
    arrowprops=dict(arrowstyle='<->', color='red', linestyle='--',  linewidth=3)
)

plt.text(1.5, 0.44, "2.7x Lower", color='red', rotation=90, fontsize=18, weight='bold')


# Ensure the y-axis starts at 0
plt.gca().set_ylim([0, max(Ideal + InDRAM_PARA_Overwrite + In_DRAM_PARA_No_Overwrite)+0.05])

plt.grid(True)
plt.xticks( fontsize=18)
plt.yticks( fontsize=18)

 # Adjust layout to avoid labels getting cut off
plt.tight_layout()  # Adjust layout to avoid labels getting cut off
plt.savefig('overwrite.pdf', format='pdf')
plt.show()




==> Figures/trefi.py <==
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.patches as patches


# Define the data as space-separated strings
data = """
65	1328	3574
66	1346	3629
67	1367	3685
68	1386	3740
69	1405	3796
70	1424	3851
71	1444	3907
72	1462	3963
73	1482	4018
74	1500	4074
75	1519	4129
76	1539	4185
77	1557	4240
78	1577	4295
79	1595	4351
80	1614	4406
"""

# Split the data into lines and then into columns


lines = data.strip().split("\n")
data_split = [line.split() for line in lines]

# Extract columns as separate lists
K = [int(row[0]) for row in data_split]
Ideal = [float(row[1]) for row in data_split]
InDRAM_PARA_Overwrite = [float(row[2]) for row in data_split]

# Plot the data
plt.figure(figsize=(10, 4))
plt.plot(K, InDRAM_PARA_Overwrite, label="InDRAM-PARA", linestyle='-', color='red', linewidth=3, marker='s')
plt.plot(K, Ideal, label="MINT", linestyle='-', color='blue', linewidth=3, marker='o' )

#plt.plot(K, In_DRAM_PARA_No_Overwrite, label="In-DRAM-PARA (No-Overwrite)", linestyle='-',color='blue', linewidth=3)

plt.xlabel("Max. Number of Activations in tREFI (MaxACT)", fontsize=20)
plt.ylabel("MinTRH-D", fontsize=20)
plt.legend(fontsize=18)
plt.grid(True)
plt.xlim(left=64)  # Set x-axis to start at 0
plt.xlim(right=81)  # Set x-axis to start at 0
plt.ylim(bottom=0)  # Set y-axis to start at 0

# Draw a line with an arrow from (0, 0.37) to (100, 0.37)


# Ensure the y-axis starts at 0
plt.gca().set_ylim([0, max(Ideal + InDRAM_PARA_Overwrite)+100])

plt.grid(True)
plt.xticks( fontsize=18)
plt.yticks( fontsize=18)

plt.xticks(np.arange(min(K), max(K)+1, 1.0))


arrow = patches.FancyArrowPatch((65, 1300), (65, 3500), mutation_scale=15, color='black', arrowstyle='<|-|>', linestyle='--', linewidth=2)
plt.gca().add_patch(arrow)


# plt.annotate(
#     '', xy=(65, 1300), xytext=(65, 3500),
#     arrowprops=dict(arrowstyle='<|-|>', color='black', linestyle='--', linewidth=2)
# )


plt.text(64.5, 2300, "2.7x", color='black', rotation=90, fontsize=18, weight='bold')

# plt.annotate(
#     '', xy=(80, 1614), xytext=(80, 4400),
#     arrowprops=dict(arrowstyle='<->', color='black', linestyle='--', linewidth=2)
# )


arrow2 = patches.FancyArrowPatch((80, 1614), (80, 4400), mutation_scale=15, color='black', arrowstyle='<|-|>', linestyle='--', linewidth=2)
plt.gca().add_patch(arrow2)



plt.text(79.5, 2500, "2.7x", color='black', rotation=90, fontsize=18, weight='bold')


arrow3 = patches.FancyArrowPatch((67, 2500), (77.2, 2500), mutation_scale=15, color='black', arrowstyle='<|-|>', linestyle='--', linewidth=2)
plt.gca().add_patch(arrow3)


# plt.annotate(
#     '', xy=(67, 2500), xytext=(77.2, 2500),
#     arrowprops=dict(arrowstyle='<->', color='black', linestyle='--', linewidth=2)
# )

plt.text(68.5, 2720, "Full Range of DDR5 Specs", color='black', rotation=0, fontsize=18, weight='bold')


rect = patches.Rectangle((67.1, 0), 10, 4500, linewidth=1, edgecolor='r', facecolor='g', alpha=0.1)

ax = plt.gca()
ax.add_patch(rect)



#plt.annotate(
#    '', xy=(67, 0), xytext=(67, 4500),
#    arrowprops=dict(arrowstyle='<->', color='gray', linestyle='--', linewidth=2)
#)

#plt.annotate(
#    '', xy=(76, 0), xytext=(76, 4500),
#    arrowprops=dict(arrowstyle='<->', color='gray', linestyle='--', linewidth=2)
#)

 # Adjust layout to avoid labels getting cut off
plt.tight_layout()  # Adjust layout to avoid labels getting cut off
plt.savefig('trefi.pdf', format='pdf')
plt.show()




==> Figures/trhdmq.py <==
import matplotlib.pyplot as plt
import numpy as np

# Data
data = """
100	2763	1381
200	2763	1381
300	2763	1381
400	2763	1381
500	2763	1381
600	2763	1381
700	2763	1381
800	2763	1381
900	2763	1381
1000	2763	1381
1100	2763	1381
1200	2763	1383
1300	2763	1482
1400	2763	1482
1500	2763	1474
1600	2763	1474
1700	2763	1474
1800	2763	1474
1900	2763	1464
2000	2763	1464
2100	2763	1464
2200	2763	1464
2300	2763	1464
2400	2766	1464
2500	2866	1464
2600	2899	1448
2700	2899	1448
2800	2899	1448
2900	2897	1448
3000	2897	1448
3100	2897	1448
3200	2897	1448
3300	2897	1448
3400	2897	1448
3500	2897	1448
3600	2897	1448
3700	2897	1448
3800	2847	1448
3900	2847	1448
4000	2847	1424
4100	2847	1424
4200	2847	1424
4300	2847	1424
4400	2847	1424
4500	2847	1424
4600	2847	1424
4700	2847	1424
4800	2847	1424
4900	2847	1424
5000	2847	1424
5100	2847	1424
5200	2847	1424
5300	2847	1424
5400	2847	1424
5500	2847	1424
5600	2847	1424
5700	2847	1424
5800	2847	1424
5900	2847	1424
6000	2847	1424
6100	2847	1424
6200	2847	1424
6300	2847	1424
6400	2847	1424
6500	2847	1424
6600	2847	1424
6700	2847	1424
6800	2847	1424
6900	2847	1424
7000	2847	1424
7100	2847	1424
7200	2847	1424
7300	2847	1424
7400	2847	1424
7500	2847	1424
7600	2847	1424
7700	2847	1424
7800	2847	1424
7900	2763	1424
8000	2763	1424
"""

# Load data from the provided text
data = np.genfromtxt(data.split('\n'), dtype=int, skip_header=0, filling_values=0)

# Extract columns
x = data[:, 0]
y1 = data[:, 1]
y2 = data[:, 2]

# Plot
plt.figure(figsize=(10, 4))
plt.plot(x, y1, label='ADA(Single-Sided)', color='blue', marker='s')
plt.scatter(x, y2, label='ADA(Double-Sided)', color='red')
plt.ylabel('MinTRH of MINT+DMQ ', fontweight='bold', fontsize=22)
plt.xlabel('Morphing Point (MP, in terms of tREFI)', fontweight='bold', fontsize=22)
plt.yscale('linear')  # You can change 'linear' to 'log' if you want y-axis to be in log scale

#plt.yticks(np.arange(min(y), max(y)+1, 60))



plt.legend(fontsize=22)
plt.grid(True)
plt.xticks( fontsize=18)
plt.yticks( fontsize=18)

#plt.ylim(1420, 1780, 60)  # Set xmin and xmax for the x-axis


#plt.yaxis.set_minor_locator(MultipleLocator(60))  # Adjust the spacing of minor gridlines on the y-axis

plt.tight_layout()  # Adjust layout to avoid labels getting cut off
plt.savefig('trhdmq.pdf', format='pdf')
plt.show()

